Beyond spectral gap: The role of the topology in decentralized learning

In data-parallel optimization of machine learning models, workers collaborate to improve their estimates of the model: more accurate gradients allow them to use larger learning rates and optimize faster. We consider the setting in which all workers sample from the same dataset, and communicate over a sparse graph (decentralized). In this setting, current theory fails to capture important aspects of real-world behavior. First, the 'spectral gap' of the communication graph is not predictive of its empirical performance in (deep) learning. Second, current theory does not explain that collaboration enables larger learning rates than training alone. In fact, it prescribes smaller learning rates, which further decrease as graphs become larger, failing to explain convergence in infinite graphs. This paper aims to paint an accurate picture of sparsely-connected distributed optimization when workers share the same data distribution. We quantify how the graph topology influences convergence in a quadratic toy problem and provide theoretical results for general smooth and (strongly) convex objectives. Our theory matches empirical observations in deep learning, and accurately describes the relative merits of different graph topologies.

==> process_bib.py <==
#!/usr/bin/env python3
import os
import re

import bibtexparser
from bibtexparser.bparser import BibTexParser
from bibtexparser.bwriter import BibTexWriter
from bibtexparser.customization import *

in_file = "bibliography.bib"
script_file = os.path.basename(__file__)

entrytypes = set()

with open(in_file) as bibtex_file:
    parser = BibTexParser()
    # parser.customization = customizations
    bib_database = bibtexparser.load(bibtex_file, parser=parser)

print("\n# Articles:")

journals = set()
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "article":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        entry.pop("url", None)
        if "journal" in entry:
            journals.add(entry["journal"])
for journal in sorted(journals):
    print(f"- {journal}")

print("\n# Tech reports:")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "techreport":
        print("-", entry["title"])

print("\n# Proceedings:")
venues = set()
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "inproceedings":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        entry.pop("editor", None)
        entry.pop("series", None)
        entry.pop("url", None)
        # entry.pop("volume", None)
        # entry.pop("pages", None)
        entry.pop("publisher", None)
        entry["booktitle"] = entry["booktitle"].split("\n")[0]
        for (pattern, shortform) in [
            (
                r"Advances in Neural Information Processing Systems \d+: Annual Conference",
                "{NeurIPS}",
            ),
            (
                r"Proceedings of the \d+th International Conference on Machine Learning,",
                "Proc. {ICML}",
            ),
            (
                "Proceedings of the 20th International Conference on Artificial Intelligence",
                "Proc. {ICOAI}",
            ),
            (
                "Proceedings of the .*? International Conference on Architectural",
                "Proc. {ASPLOS}",
            ),
            (
                "The .*? International Conference on Artificial Intelligence and Statistics",
                "{AISTATS}",
            ),
            (
                "Proceedings of the Fourth International Symposium on Information Processing",
                "Proc. {IPSN}",
            ),
            (
                r"\d+ {IEEE} Computer Society Conference on Computer Vision and Pattern Recognition",
                "Proc. {CVPR}",
            ),
            (
                r"\w+ International Conference on Learning Representations, {ICLR} \d+,?",
                "{ICLR}",
            ),
            (
                r"Proceedings of the \w+ {IEEE} Conference on Decision and Control,",
                "Proc. {CDC}",
            ),
            (
                r"Proceedings of the \w+ International Conference on Machine Learning[,]?",
                "Proc. {ICML}",
            ),
            (
                r"\w+ Annual Allerton Conference on Communication, Control, and Computing[,]?",
                "Allerton",
            ),
            (
                "Algorithmic Learning Theory, {ALT} 2020, 8-11 February 2020, San Diego[,]?",
                "{ALT}",
            ),
            (
                r"\d+th International Conference on Learning Representations, {ICLR} \d+,",
                "{ICLR}",
            ),
            (
                r"\d+th {IEEE} Conference on Decision and Control, {CDC} .*",
                "Proc. {CDC}",
            ),
            (
                r"\d+th Asian Control Conference, {ASCC} 2019, Kitakyushu-shi, Japan,",
                "Proc. {ASCC}",
            ),
            ("ICASSP.*", "{ICASSP}"),
            (r"\d+th Symposium on Foundations of Computer Science .*", "{FOCS}"),
            (
                r"\d+ {IEEE} International Conference on Big Data and Smart Computing",
                "{ICBDSC}",
            ),
            (
                r"\d+ {IEEE} Conference on Computer Vision and Pattern Recognition,",
                "{CVPR}",
            ),
            ("{IEEE} Data Science Workshop, {DSW}.*", "{DSW}"),
            (
                "{SIGCOMM} '85, Proceedings of the Ninth Symposium on Data Communications,",
                "{SIGCOMM}",
            ),
            (""".*European Control Conference.*""", "{ECC}"),
            (
                """{INTERSPEECH} 2014, 15th Annual Conference of the International Speech""",
                "{INTERSPEECH}",
            ),
        ]:
            entry["booktitle"] = re.sub(pattern, shortform, entry["booktitle"])
        venues.add((entry["booktitle"], entry.get("series")))

for venue in sorted(venues):
    print("-", venue)

print("\n# MISC")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "misc":
        print("-", entry)

print("\n# Book")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "book":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        print("-", entry)

print("\n# PhD thesis")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "phdthesis":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        print("-", entry)

print("\n# In collection")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "incollection":
        print("-", entry)

bib_database.comments = [
    f"# This file was auto-generated from {in_file} by {script_file}."
]

writer = BibTexWriter()
writer.indent = "    "  # indent entries with 4 spaces instead of one
writer.order_entries_by = ("ENTRYTYPE", "year", "author")
with open("bibliography_autogen.bib", "w") as bibfile:
    bibfile.write(writer.write(bib_database))

